Small gaps between primes

We introduce a refinement of the GPY sieve method for studying prime $k$-tuples and small gaps between primes. This refinement avoids previous limitations of the method, and allows us to show that for each $k$, the prime $k$-tuples conjecture holds for a positive proportion of admissible $k$-tuples. In particular, $\liminf_{n}(p_{n+m}-p_n)<\infty$ for any integer $m$. We also show that $\liminf(p_{n+1}-p_n)\le 600$, and, if we assume the Elliott-Halberstam conjecture, that $\liminf_n(p_{n+1}-p_n)\le 12$ and $\liminf_n (p_{n+2}-p_n)\le 600$.

==> anc/Computations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     35971,        926]
NotebookOptionsPosition[     35569,        908]
NotebookOutlinePosition[     35996,        925]
CellTagsIndexPosition[     35953,        922]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "A", ",", "k", ",", "x", ",", "y", ",", "Bnd", ",", "Cff", ",", "Poly", 
    ",", "Polys", ",", "PrmeCalc", ",", "ConstCalc"}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Bnd", ":", " ", 
     RowBox[{"Input", " ", "a", " ", "list", " ", "of", " ", "variables", " ", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"a_", "1"}], " ", ",", " ", "...", " ", ",", " ", 
        RowBox[{"a_", 
         RowBox[{"{", "k", "}"}]}]}], " ", "}"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "an", " ", "integer", " ", 
      RowBox[{"tot", ".", " ", "Gives"}], " ", "a", " ", "list", " ", "of", 
      " ", "ranges", " ", "for", " ", "summing", " ", "the", " ", "variables",
       " ", "in", " ", "the", " ", "list", " ", "subject", " ", "to", " ", 
      "each", " ", "variable", " ", "being"}], " ", "\[GreaterEqual]", 
     RowBox[{
     "1", " ", "and", " ", "the", " ", "sum", " ", "of", " ", "the", " ", 
      "variables", " ", "being"}], " ", "<", "tot"}]}], " ", "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Bnd", "[", 
     RowBox[{"lst_", ",", "tot_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i1", ",", "i2", ",", "i3", ",", "i4", ",", "i5"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"lst", "[", 
           RowBox[{"[", "i1", "]"}], "]"}], ",", "1", ",", 
          RowBox[{"tot", "-", "1", "-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"lst", "[", 
              RowBox[{"[", "i2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i2", ",", "1", ",", 
               RowBox[{"i1", "-", "1"}]}], "}"}]}], "]"}], "-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Length", "[", "lst", "]"}], "-", "i1"}], ")"}]}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i1", ",", "1", ",", 
          RowBox[{"Length", "[", "lst", "]"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Since", " ", "each", " ", "variable", " ", "is"}], " ", 
        "\[GreaterEqual]", "1"}], ",", " ", 
       RowBox[{
       "the", " ", "lower", " ", "bound", " ", "is", " ", "1.", " ", "If", 
        " ", "we", " ", "alread", " ", "know", " ", "the", " ", "values", " ",
         "of", " ", "a_", "1"}], " ", ",", " ", "...", " ", ",", " ", 
       RowBox[{
        RowBox[{"a_", 
         RowBox[{"{", 
          RowBox[{"m", "-", "1"}], "}"}], " ", "then", " ", "since", " ", 
         "sum_", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", "=", "1"}], "}"}], "^", 
          RowBox[{"{", "k", "}"}]}], " ", "a_i"}], " ", "\[LessEqual]", " ", 
        RowBox[{"tot", "-", 
         RowBox[{
         "1", " ", "we", " ", "have", "\[IndentingNewLine]", "a_m"}]}], " ", 
        "\[LessEqual]", " ", 
        RowBox[{
         RowBox[{"sum_", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", "=", "1"}], "}"}], "^", "k"}], " ", "a_i"}], " ", 
         "-", " ", 
         RowBox[{"sum_", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", "=", "1"}], "}"}], "^", 
           RowBox[{"{", 
            RowBox[{"m", "-", "1"}], "}"}]}], " ", "a_i"}], " ", "-", " ", 
         RowBox[{"sum_", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", "=", 
             RowBox[{"m", "+", "1"}]}], "}"}], "^", "k"}], " ", "a_i"}]}], 
        " ", "\[IndentingNewLine]", "\[LessEqual]", " ", 
        RowBox[{"tot", " ", "-", " ", "1", " ", "-", " ", 
         RowBox[{"sum_", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", "=", "1"}], "}"}], "^", "k"}], " ", "a_i"}], " ", 
         "-", " ", 
         RowBox[{"sum_", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", "=", 
             RowBox[{"m", "+", "1"}]}], "}"}], "^", "k"}], " ", "1"}]}], 
        "\[IndentingNewLine]", "\[LessEqual]", " ", 
        RowBox[{"tot", " ", "-", " ", "1", " ", "-", " ", 
         RowBox[{"sum_", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", "=", "1"}], "}"}], "^", "ka_i"}]}], " ", "-", " ", 
         RowBox[{"(", 
          RowBox[{"k", "-", "m"}], ")"}]}]}], ",", " ", 
       RowBox[{"which", " ", "is", " ", "our", " ", "upper", " ", "bound"}]}],
       "*)"}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Cff", ":", " ", 
     RowBox[{"Input", " ", "a", " ", "list", " ", "of", " ", "variables", " ", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"a_", "1"}], " ", ",", " ", "...", " ", ",", " ", 
        RowBox[{"a_", 
         RowBox[{"{", "k", "}"}]}]}], " ", "}"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "an", " ", "integer", " ", 
      RowBox[{"tot", ".", " ", "Gives"}], " ", "the", " ", "summand", " ", 
      RowBox[{"tot", "!"}], " ", "*", " ", "prod_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", "=", "1"}], "}"}], "^", 
       RowBox[{"{", 
        RowBox[{"k", "+", "1"}], "}"}]}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "a_i"}], ")"}], "!"}], "/", 
       RowBox[{"a_i", "!"}]}], " ", "with", " ", "a_", 
      RowBox[{"{", 
       RowBox[{"k", "+", "1"}], "}"}]}], "=", 
     RowBox[{"tot", " ", "-", " ", 
      RowBox[{"sum_", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", "=", "1"}], "}"}], "^", 
        RowBox[{"{", "k", "}"}]}], " ", "a_i"}]}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cff", "[", 
     RowBox[{"lst_", ",", "tot_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i1", ",", "i2", ",", "i3"}], "}"}], ",", 
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Factorial", "[", 
           RowBox[{"2", "*", 
            RowBox[{"lst", "[", 
             RowBox[{"[", "i1", "]"}], "]"}]}], "]"}], "/", 
          RowBox[{"Factorial", "[", 
           RowBox[{"lst", "[", 
            RowBox[{"[", "i1", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i1", ",", "1", ",", 
           RowBox[{"Length", "[", "lst", "]"}]}], "}"}]}], "]"}], "*", 
       RowBox[{"Factorial", "[", "tot", "]"}], "*", 
       RowBox[{
        RowBox[{"Factorial", "[", 
         RowBox[{
          RowBox[{"2", "*", "tot"}], "-", 
          RowBox[{"2", "*", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"lst", "[", 
              RowBox[{"[", "i2", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i2", ",", "1", ",", 
               RowBox[{"Length", "[", "lst", "]"}]}], "}"}]}], "]"}]}]}], 
         "]"}], "/", 
        RowBox[{"Factorial", "[", 
         RowBox[{"tot", "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"lst", "[", 
             RowBox[{"[", "i3", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i3", ",", "1", ",", 
              RowBox[{"Length", "[", "lst", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Poly", ":", " ", 
    RowBox[{
     RowBox[{"Input", " ", "an", " ", "integer", " ", "n"}], "<", 
     RowBox[{"40", " ", "and", " ", "a", " ", "variable", " ", 
      RowBox[{"k", ".", " ", "Gives"}], " ", "the", " ", 
      RowBox[{"n", "^", 
       RowBox[{"{", "th", "}"}]}], " ", "polynomial", " ", "G_", 
      RowBox[{"{", 
       RowBox[{"n", ",", "2"}], "}"}], 
      RowBox[{"(", "k", ")"}], " ", "in", " ", "the", " ", "variable", " ", 
      "k"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Poly", "[", 
     RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"{", 
          RowBox[{
          "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
           "a7", ",", "a8", ",", "a9", ",", "a10", ",", "a11", ",", "a12", 
           ",", "a13", ",", "a14", ",", "a15", ",", "a16", ",", "a17", ",", 
           "a18", ",", "a19", ",", "a20", ",", "a21", ",", "a22", ",", "a23", 
           ",", "a24", ",", "a25", ",", "a26", ",", "a27", ",", "a28", ",", 
           "a29", ",", "a30", ",", "a31", ",", "a32", ",", "a33", ",", "a34", 
           ",", "a35", ",", "a36", ",", "a37", ",", "a38", ",", "a39", ",", 
           "a40"}], "}"}]}], ",", 
        RowBox[{"X", "=", 
         RowBox[{"k", "*", 
          RowBox[{"Factorial", "[", 
           RowBox[{"2", "*", "n"}], "]"}]}]}], ",", "i", ",", "Lst"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "\[Equal]", "0"}], ",", 
        RowBox[{"X", "=", "1"}], ",", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "1"}], ",", 
           RowBox[{"i", "\[LessEqual]", 
            RowBox[{"n", "-", "1"}]}], ",", 
           RowBox[{"i", "++"}], ",", 
           RowBox[{
            RowBox[{"Lst", "=", 
             RowBox[{"Take", "[", 
              RowBox[{"A", ",", "i"}], "]"}]}], ";", 
            RowBox[{"X", "=", 
             RowBox[{"X", "+", 
              RowBox[{
               RowBox[{"Binomial", "[", 
                RowBox[{"k", ",", 
                 RowBox[{"i", "+", "1"}]}], "]"}], "*", 
               RowBox[{"Apply", "[", 
                RowBox[{"Sum", ",", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"Cff", "[", 
                    RowBox[{"Lst", ",", "n"}], "]"}], "}"}], ",", 
                   RowBox[{"Bnd", "[", 
                    RowBox[{"Lst", ",", "n"}], "]"}]}], "]"}]}], "]"}]}]}]}], 
            ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{
           "Use", " ", "our", " ", "formula", " ", "to", " ", "write", " ", 
            "the", " ", "polynomial", " ", "as", " ", "a", " ", "sum", " ", 
            "of", " ", "binomial", " ", "coefficients", " ", "in", " ", "k", 
            " ", "multiplied", " ", "by", " ", "some", " ", "constants"}], 
           ",", " ", 
           RowBox[{
           "which", " ", "we", " ", "calculate", " ", "by", " ", "summing", 
            " ", "Cff", " ", "over", " ", "the", " ", "range", " ", "Bnd"}]}],
           " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Expand", "[", "X", "]"}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "It", " ", "is", " ", "convenient", " ", "to", " ", "precompute", " ", 
    "the", " ", "polynomials", " ", 
    RowBox[{"Poly", "[", 
     RowBox[{"n", ",", "k"}], "]"}], " ", "we", " ", "will", " ", "use", " ", 
    "to", " ", "speed", " ", "up", " ", "calculation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Polys", "[", "k_", "]"}], "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Poly", "[", 
       RowBox[{"n", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "11"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"ConstCalc", ":", " ", 
     RowBox[{
     "Input", " ", "a", " ", "polynomial", " ", "expression", " ", "Expr", 
      " ", "in", " ", "x", " ", "and", " ", "y"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"and", " ", "an", " ", "integer", " ", 
       RowBox[{"k", ".", " ", "x"}], " ", "represents", " ", "1"}], "-", 
      RowBox[{"P_", "1"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"\\", "sum_"}], 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", "=", "1"}], "}"}], "^", "k"}], " ", "t_i", " ", "and",
          " ", "y", " ", "represents", " ", "P_", "2"}]}], "=", 
       RowBox[{
        RowBox[{"\\", "sum_"}], 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", "=", "1"}], "}"}], "^", "k"}], " ", 
        RowBox[{"t_i", "^", "2"}]}]}], "\[IndentingNewLine]", 
      RowBox[{
      "Output", " ", "is", " ", "the", " ", "result", " ", "of", " ", 
       "integrating", " ", 
       RowBox[{"Expr", "^", "2"}], " ", "with", " ", "respect", " ", "to", 
       " ", "t_", "1"}]}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\\", "dots"}], " ", "t_k", " ", "over", " ", "the", " ", 
      RowBox[{"region", " ", "\[IndentingNewLine]", "\\", "mathcal"}], 
      RowBox[{"{", "R", "}"}], "_k"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"\\", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"t_", "1"}], ",", 
            RowBox[{"\\", "dots"}], ",", "t_k"}], ")"}], " ", "\\", 
          RowBox[{
           RowBox[{"in", " ", "[", 
            RowBox[{"0", ",", "1"}], "]"}], "^", 
           RowBox[{"k", " ", ":", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"\\", "sum_"}], 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"i", "=", "1"}], "}"}], "^", "k"}], " ", "t_i"}], " ",
              "<", 
             RowBox[{"1", "\\"}]}]}]}]}], "}"}], ".", " ", "Assumes"}]}], " ",
       "that", " ", "the", " ", "relevent", " ", "Polynomials", " ", "G_", 
      RowBox[{"{", 
       RowBox[{"c", ",", "2"}], "}"}], " ", "have", " ", "been", " ", 
      "precomputed", " ", "in", " ", "the", " ", "list", " ", "Polys"}]}]}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ConstCalc", "[", 
    RowBox[{"Expr_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sum", "=", "0"}], ",", 
       RowBox[{"IntExpr", "=", 
        RowBox[{"Expand", "[", 
         RowBox[{"Expr", "^", "2"}], "]"}]}], ",", "xdeg", ",", "ydeg", ",", 
       "b", ",", "c", ",", "tmp", ",", "Coeff"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"we", " ", "are", " ", "integrating", " ", "IntExpr"}], ",", 
       " ", 
       RowBox[{"which", " ", "is", " ", "Expr", " ", "squared"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"xdeg", "=", 
       RowBox[{"Exponent", "[", 
        RowBox[{"IntExpr", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "we", " ", "let", " ", "xdeg", " ", "be", " ", "the", " ", "maximum", 
        " ", "degree", " ", "of", " ", "IntExpr", " ", "with", " ", "respect",
         " ", "to", " ", "x"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "we", " ", "now", " ", "split", " ", "our", " ", "expression", " ", 
        "IntExpr", " ", "into", " ", "monomial", " ", "terms", " ", 
        RowBox[{"x", "^", "b"}], "*", 
        RowBox[{"y", "^", "c"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"b", "=", "0"}], ",", 
        RowBox[{"b", "\[LessEqual]", "xdeg"}], ",", 
        RowBox[{"b", "++"}], ",", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"IntExpr", ",", "x", ",", "b"}], "]"}]}], ";", 
         RowBox[{"ydeg", "=", 
          RowBox[{"Exponent", "[", 
           RowBox[{"tmp", ",", "y"}], "]"}]}], ";", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"c", "=", "0"}], ",", 
           RowBox[{"c", "\[LessEqual]", "ydeg"}], ",", 
           RowBox[{"c", "++"}], ",", 
           RowBox[{
            RowBox[{"Coeff", "=", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"tmp", ",", "y", ",", "c"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "Coeff", " ", "is", " ", "the", " ", "coefficient", " ", "of", 
              " ", 
              RowBox[{"x", "^", "b"}], "*", 
              RowBox[{"y", "^", "c"}], " ", "in", " ", "IntExpr"}], "*)"}], 
            RowBox[{"Sum", "=", 
             RowBox[{"Sum", "+", 
              RowBox[{"Coeff", "*", 
               RowBox[{
                RowBox[{"Factorial", "[", "b", "]"}], "/", 
                RowBox[{"Factorial", "[", 
                 RowBox[{"k", "+", "b", "+", 
                  RowBox[{"2", "*", "c"}]}], "]"}]}], "*", 
               RowBox[{
                RowBox[{"Polys", "[", "k", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"c", "+", "1"}], "]"}], "]"}]}]}]}], ";"}]}], "]"}], 
         ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "we", " ", "use", " ", "our", " ", "formula", " ", "from", " ", 
        "Lemma", " ", "7.1", " ", "to", " ", "count", " ", "the", " ", 
        "contribution", " ", "from", " ", "this", " ", "term"}], "*)"}], 
      "\[IndentingNewLine]", "Sum"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"PrimeCalc", ":", " ", 
      RowBox[{
       RowBox[{
       "Input", " ", "a", " ", "polynomial", " ", "expression", " ", "Expr", 
        " ", "in", " ", "x", " ", "and", " ", "y", " ", "and", " ", "an", " ",
         "integer", " ", 
        RowBox[{"k", ".", " ", "\[IndentingNewLine]", "x"}], " ", 
        "represents", " ", "1"}], "-", 
       RowBox[{"P_", "1"}]}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"\\", "sum_"}], 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", "=", "1"}], "}"}], "^", "k"}], " ", "t_i", " ", "and",
          " ", "y", " ", "represents", " ", "P_", "2"}]}], "=", 
       RowBox[{
        RowBox[{"\\", "sum_"}], 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", "=", "1"}], "}"}], "^", "k"}], " ", 
        RowBox[{"t_i", "^", "2"}]}]}], " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "Output", " ", "is", " ", "a", " ", "polynomial", " ", "expression", 
        " ", "which", " ", "is", " ", "the", " ", "result", " ", "of", " ", 
        "integrating", " ", "Expr", " ", "with", " ", "resepect", " ", "to", 
        " ", "t1", " ", "between", " ", "0", " ", "and", " ", "1"}], "-", 
       RowBox[{
        RowBox[{"\\", "sum_"}], 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", "=", "2"}], "}"}], "^", "k"}], " ", 
        RowBox[{"t_i", ".", " ", "The"}], " ", "polynomial", " ", 
        "expression", " ", "outputted", " ", "is", " ", "given", " ", "in", 
        " ", "terms", " ", "of", " ", "x", " ", "and", " ", "y"}]}]}]}], ",", 
    " ", 
    RowBox[{
     RowBox[{"where", " ", "x", " ", "represents", " ", "1"}], "-", 
     RowBox[{"P_", 
      RowBox[{"1", "'"}], " ", "and", " ", "y", " ", "represents", " ", "P_", 
      RowBox[{"2", "'"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"where", " ", 
      RowBox[{"P_j", "'"}]}], "=", 
     RowBox[{
      RowBox[{"\\", "sum_"}], 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", "=", "2"}], "}"}], "^", 
        RowBox[{"kt_i", "^", "j"}]}], ".", " ", "Calls"}], " ", 
      "constcalc"}]}], ",", " ", 
    RowBox[{
    "and", " ", "so", " ", "assumes", " ", "the", " ", "relevent", " ", 
     "polynomials", " ", "have", " ", "been", " ", "precomputed"}]}], 
   "\[IndentingNewLine]", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PrmeCalc", "[", 
     RowBox[{"Expr_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NewExpr", "=", "0"}], ",", 
        RowBox[{"FirstExpr", "=", 
         RowBox[{"Expand", "[", "Expr", "]"}]}], ",", "n1", ",", "n2", ",", 
        "b", ",", "c", ",", "cp", ",", "tmp", ",", "Coeff"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"n1", "=", 
        RowBox[{"Exponent", "[", 
         RowBox[{"Expr", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "We", " ", "let", " ", "n1", " ", "be", " ", "the", " ", "maximum", 
         " ", "degree", " ", "of", " ", "the", " ", "polynomial", " ", "with",
          " ", "respect", " ", "to", " ", "x"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "We", " ", "now", " ", "wish", " ", "to", " ", "split", " ", "our", 
         " ", "polynomial", " ", "into", " ", "terms", " ", "of", " ", "the", 
         " ", "form", " ", 
         RowBox[{"x", "^", "b"}], " ", 
         RowBox[{"y", "^", "c"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"b", "=", "0"}], ",", 
         RowBox[{"b", "\[LessEqual]", "n1"}], ",", 
         RowBox[{"b", "++"}], ",", 
         RowBox[{
          RowBox[{"tmp", "=", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"FirstExpr", ",", "x", ",", "b"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "We", " ", "extract", " ", "the", " ", "part", " ", "of", " ", 
            "the", " ", "polynomial", " ", "which", " ", "has", " ", "degree",
             " ", "exactly", " ", "b", " ", "with", " ", "respect", " ", "to",
             " ", "x"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"n2", "=", 
           RowBox[{"Exponent", "[", 
            RowBox[{"tmp", ",", "y"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "We", " ", "let", " ", "n2", " ", "be", " ", "the", " ", "maximum",
             " ", "degree", " ", "of", " ", "this", " ", "part", " ", "of", 
            " ", "the", " ", "polynomial", " ", "with", " ", "respect", " ", 
            "to", " ", "y"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"c", "=", "0"}], ",", 
            RowBox[{"c", "\[LessEqual]", "n2"}], ",", 
            RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Coeff", "=", 
              RowBox[{"Coefficient", "[", 
               RowBox[{"tmp", ",", "y", ",", "c"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{
              "Coeff", " ", "is", " ", "the", " ", "coefficient", " ", "of", 
               " ", 
               RowBox[{"x", "^", "b"}], " ", 
               RowBox[{"y", "^", "c"}], " ", "in", " ", "Expr"}], " ", "*)"}],
              "\[IndentingNewLine]", 
             RowBox[{"NewExpr", "=", 
              RowBox[{"NewExpr", "+", 
               RowBox[{"Coeff", "*", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"x", "^", 
                    RowBox[{"(", 
                    RowBox[{"b", "+", 
                    RowBox[{"2", "c"}], "-", 
                    RowBox[{"2", "cp"}], "+", "1"}], ")"}]}], "*", 
                   RowBox[{"y", "^", 
                    RowBox[{"(", "cp", ")"}]}], "*", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{"c", ",", "cp"}], "]"}], "*", 
                   RowBox[{"Factorial", "[", "b", "]"}], "*", 
                   RowBox[{
                    RowBox[{"Factorial", "[", 
                    RowBox[{
                    RowBox[{"2", "*", "c"}], "-", 
                    RowBox[{"2", "*", "cp"}]}], "]"}], "/", 
                    RowBox[{"Factorial", "[", 
                    RowBox[{"b", "+", 
                    RowBox[{"2", "*", "c"}], "-", 
                    RowBox[{"2", "*", "cp"}], "+", "1"}], "]"}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"cp", ",", "0", ",", "c"}], "}"}]}], "]"}]}]}]}], 
             ";"}]}], "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
            "We", " ", "use", " ", "our", " ", "formula", " ", "from", " ", 
             "equation", " ", "7.8", " ", "to", " ", "produce", " ", "the", 
             " ", "polynomial", " ", "which", " ", "we", " ", "get", " ", 
             "after", " ", "integrating", " ", "with", " ", "respect", " ", 
             "to", " ", "t1"}], " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{
             "NewExpr", " ", "is", " ", "the", " ", "sum", " ", "of", " ", 
              "all", " ", "of", " ", "these", " ", "polynomials"}], ",", " ", 
             RowBox[{
              RowBox[{
              "and", " ", "so", " ", "the", " ", "result", " ", "of", " ", 
               "integrating", " ", "Expr", " ", "with", " ", "respect", " ", 
               "to", " ", 
               RowBox[{"t1", ".", " ", "Here"}], " ", "x", " ", "now", " ", 
               "refers", " ", "to", " ", "1"}], "-", 
              RowBox[{"P_", 
               RowBox[{"1", "'"}], " ", "and", " ", "y", " ", "to", " ", "P_", 
               RowBox[{"2", "'"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ConstCalc", "[", 
        RowBox[{"NewExpr", ",", 
         RowBox[{"k", "-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "We", " ", "now", " ", "intgrate", " ", "our", " ", "polynomial", " ", 
       "squared", " ", "over", " ", 
       RowBox[{"$", "\\", "mathcal"}], 
       RowBox[{"{", "R", "}"}], "_", 
       RowBox[{"{", 
        RowBox[{"k", "-", "1"}], "}"}], "$", " ", "using", " ", "our", " ", 
       "function", " ", "defined", " ", "above"}], " ", "*)"}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"p", "[", "n", "]"}], ":", " ", 
     RowBox[{"Input", " ", "an", " ", "integer", " ", "n"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "output", " ", "a", " ", "polynomial", " ", "which", " ", "is", " ", 
       "a", " ", "linear", " ", "combination", " ", "of", " ", "all", " ", 
       "monomials", " ", 
       RowBox[{"x", "^", "b"}], " ", "*", " ", 
       RowBox[{"y", "^", "c"}], " ", "with", " ", "b"}], "+", 
      RowBox[{"2", "c"}]}], "\[LessEqual]", 
     RowBox[{
      RowBox[{"2", "n"}], "+", 
      RowBox[{
      "1.", " ", "The", " ", "coefficients", " ", "are", " ", "given", " ", 
       "by", " ", 
       RowBox[{"A", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}]}], ",", "..."}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"yExponents", "[", "n_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "=", 
        RowBox[{"{", "}"}]}], ",", "i", ",", "tmp"}], "}"}], ",", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "0"}], ",", 
        RowBox[{"i", "\[LessEqual]", "n"}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{"Append", "[", 
           RowBox[{
            RowBox[{"Reverse", "[", 
             RowBox[{"Range", "[", "i", "]"}], "]"}], ",", "0"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"S", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"S", ",", "tmp", ",", "tmp"}], "]"}]}], ";"}]}], "]"}], 
      ";", "\[IndentingNewLine]", "S"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xExponents", "[", "n_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S", "=", 
        RowBox[{"{", "}"}]}], ",", "i", ",", "tmp"}], "}"}], ",", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"n", "+", "1"}]}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{
         RowBox[{"tmp", "=", 
          RowBox[{"2", "*", 
           RowBox[{"Range", "[", "i", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"S", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"S", ",", 
            RowBox[{"tmp", "-", "2"}], ",", 
            RowBox[{"tmp", "-", "1"}]}], "]"}]}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "S"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", "n_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"X", "=", 
         RowBox[{"xExponents", "[", "n", "]"}]}], ",", 
        RowBox[{"Y", "=", 
         RowBox[{"yExponents", "[", "n", "]"}]}], ",", "i", ",", "A"}], "}"}],
       ",", 
      RowBox[{
       RowBox[{"A", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<A\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "X", "]"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"Return", "[", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "*", 
           RowBox[{"x", "^", 
            RowBox[{"X", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "*", 
           RowBox[{"y", "^", 
            RowBox[{"Y", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "[", "X", "]"}]}], "}"}]}], "]"}], "]"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "now", " ", "perform", " ", "the", " ", "actual", " ", 
     "computation", " ", "for", " ", "k"}], "=", 
    RowBox[{
    "105", " ", "to", " ", "calculate", " ", "a", " ", "lower", " ", "bound", 
     " ", "for", " ", "M_", 
     RowBox[{"{", "105", "}"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", "105"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"poly", "=", 
   RowBox[{"p", "[", "5", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vars", "=", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Variables", "[", "poly", "]"}], ",", "x"}], "]"}], ",", 
      "y"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "take", " ", "our", " ", "polynomial", " ", "to", " ", "be", " ", "all", 
      " ", "monomial", " ", "combination", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"P_", "1"}]}], ")"}], "^", "b"}], " ", "*", " ", "P_", 
      RowBox[{"2", "^", "c"}], " ", "with", " ", "b"}], "+", 
     RowBox[{"2", "c"}]}], "\[LessEqual]", 
    RowBox[{
    "11.", " ", "Let", " ", "vars", " ", "be", " ", "a", " ", "vector", " ", 
     "of", " ", "the", " ", "coefficients", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"A", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", ",", " ", "...", " ", ",", " ", 
       RowBox[{"A", "[", 
        RowBox[{"[", "42", "]"}], "]"}]}], ")"}], " ", "in", " ", "some", " ",
      "order"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{
    RowBox[{"CoefficientArrays", "[", 
     RowBox[{
      RowBox[{"ConstCalc", "[", 
       RowBox[{"poly", ",", "k"}], "]"}], ",", "vars", ",", 
      RowBox[{"Symmetric", "\[Rule]", "True"}]}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M2", "=", 
    RowBox[{
     RowBox[{"CoefficientArrays", "[", 
      RowBox[{
       RowBox[{"PrmeCalc", "[", 
        RowBox[{"poly", ",", "k"}], "]"}], ",", "vars", ",", 
       RowBox[{"Symmetric", "\[Rule]", "True"}]}], "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Calculate", " ", "the", " ", "positive", " ", "definite", " ", "real", 
    " ", "symmetric", " ", "matrices", " ", "M1", " ", "and", " ", "M2", " ", 
    "corresponding", " ", "to", " ", "the", " ", "I_k", " ", "and", " ", 
    "J_k", " ", "integrals"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M3", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "M1", "]"}], ".", "M2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RatVec", "=", 
    RowBox[{"Rationalize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Eigenvectors", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{"M3", ",", "150"}], "]"}], ",", "1"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "40"}], ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Using", " ", "inexact", " ", "arithmetic"}], ",", " ", 
    RowBox[{
    "calculate", " ", "the", " ", "eigenvector", " ", "which", " ", 
     "maximizes", " ", "the", " ", "Rayleigh", " ", 
     RowBox[{"quotient", ".", " ", "Then"}], " ", "let", " ", "RatVec", " ", 
     "be", " ", "a", " ", "close", " ", "rational", " ", "approximation", " ",
      "to", " ", "this"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ratio", "=", 
    RowBox[{"k", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"RatVec", ".", "M2", ".", "RatVec"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"RatVec", ".", "M1", ".", "RatVec"}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Calculate", " ", "the", " ", "value", " ", "of", " ", "the", " ", "ratio",
     " ", "using", " ", "exact", " ", "arithmetic", " ", "for", " ", "this", 
    " ", "choice", " ", "of", " ", "rational", " ", "coefficients"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Ratio", ",", "20"}], "]"}]}], "Input",
 CellChangeTimes->{{3.781288576873476*^9, 3.78128858621601*^9}, {
  3.781288649822648*^9, 3.7812887871635036`*^9}, {3.781288820248396*^9, 
  3.781288847855975*^9}, {3.781288883869035*^9, 3.7812889742602053`*^9}}],

Cell[BoxData["4.00206976193804713686805879340335542151`20."], "Output",
 CellChangeTimes->{
  3.781288427270919*^9, 3.7812885913473034`*^9, {3.7812887053458242`*^9, 
   3.781288848867033*^9}, {3.7812888889853277`*^9, 3.781288977480389*^9}}]
}, Open  ]]
},
WindowSize->{686, 1140},
WindowMargins->{{-4, Automatic}, {Automatic, 0}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (October 6, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 34731, 878, 2892, "Input"],
Cell[35313, 902, 240, 3, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


